Model Stitching: Looking For Functional Similarity Between Representations

Model stitching (Lenc & Vedaldi 2015) is a compelling methodology to compare different neural network representations, because it allows us to measure to what degree they may be interchanged. We expand on a previous work from Bansal, Nakkiran & Barak which used model stitching to compare representations of the same shapes learned by differently seeded and/or trained neural networks of the same architecture. Our contribution enables us to compare the representations learned by layers with different shapes from neural networks with different architectures. We subsequently reveal unexpected behavior of model stitching. Namely, we find that stitching, based on convolutions, for small ResNets, can reach high accuracy if those layers come later in the first (sender) network than in the second (receiver), even if those layers are far apart.

==> colored_tables.py <==

# (One of these per in the list below... remember the triangle)
# ... Min Mean Max STD
# T2T 
# T2R
# R2T
# R2R

# Instances
# Diagonal Only
# - Expected vs. Vanilla
# - Expected vs. Sim-Trained
# - Sim-Trained vs. Vanilla
# Full
# - Expected vs. Vanilla
# - Expected vs. Sim Trained
# - Sim Trained vs. Vanilla

# We generate 4 plots for each of `Diagonal Only`, `Full`
# Group into triples (expected vs. vanilla, expected vs. sim, sim vs. vanilla)
# Generate 4 plots Per row
# - T2T
# - T2R
# - R2T
# - R2R

# 2 Figures
# Each figure has 4 subplots
# Each subplot is a bar graph with 4 grouped elements (min, mean, max, stdev)
# Each grouped element has 3 values
TSTR1 = (
    '2.0e-3&2.2e-5&1.2e-3 & 4.4e-2&1.5e-2&2.3e-2 & 2.8e-1&1.9e-1&1.1e-1 & 6.1e-2&3.7e-2&3.9e-2\n'+
    '1.3e-1&5.5e-2&2.7e-3 & 4.3e+5&7.6e+4&1.7e+5 & 4.2e+6&3.6e+5&3.7e+6 & 1.1e+6&1.3e+5&7.3e+5\n'+
    '1.5e-2&3.5e-5&7.9e-3 & 3.5e-1&1.1e-3&3.2e-1 & 5.3e-1&5.9e-3&5.3e-1 & 1.6e-1&2.0e-3&1.6e-1\n'+
    '1.6e-1&1.7e-2&1.2e-1 & 1.3e+2&4.9e+0&1.2e+2 & 1.4e3&6.0e+1&1.4e+3 & 2.9e+2&1.3e+1&2.9e+2'
)
TSTR2 = (
    '1.6e-3&5.4e-6&7.8e-4 & 4.5e-2&1.6e-2&2.0e-2 & 3.6e+0&1.3e+0&5.9e-1 & 1.4e-1&5.9e-2&3.3e-2\n'+
    '1.6e-4&1.7e-7&1.5e-4 & 2.6e+5&1.1e+5&6.3e+4 & 1.8e+7&9.2e+6&5.8e+6 & 1.0e+6&4.3e+5&3.4e+5\n'+
    '1.4e-2&6.3e-6&7.9e-3 & 2.2e+0&2.1e-3&2.2e+0 & 2.3e+2&1.9e-2&2.3e+2 & 1.2e+1&4.3e-3&1.2e+1\n'+
    '1.3e-1&1.6e-2&9.4e-2 & 7.3e+4&4.2e+4&2.1e+4 & 1.2e+7&6.9e+6&4.8e+6 & 5.9e+5&3.4e+5&2.1e+5'
)

def triple_str(triple):
    red = 'F8CECC'    # highest
    yellow = 'FFF2CC' # medium
    green = 'D5E8D4'  # lowest
    first, second, third = triple
    ranking = [(first, 1), (second, 2), (third, 3)]
    ranking = sorted(ranking, key = lambda tupl : float(tupl[0]))
    colors = [green, yellow, red]

    ranking = [('\cellcolor[HTML]{' + color + '}{\color[HTML]{000000}' + val + '}', idx) for color, (val, idx) in zip(colors, ranking)]
    ranking = sorted(ranking, key = lambda tuple: tuple[-1])
    ranking = [x for x, _ in ranking]
    ranking = '&'.join(ranking)
    return ranking
    

if __name__ == '__main__':
    # Debugging
    from pprint import PrettyPrinter
    pp = PrettyPrinter()

    t = TSTR2
    nums = [[triple.strip().split('&') for triple in line.split(' & ')] for line in t.split('\n')]
    # pp.pprint(nums)
    nums = [[triple_str(triple) for triple in row] for row in nums]
    # pp.pprint(nums)
    nums = '\n'.join([' & '.join(row) for row in nums])
    print(nums)
    

==> prettier.py <==
import numpy as np
import matplotlib.pyplot as plt

from typing import List

# Shift left
# Comparing outputs:
# 0, 1, 2, 3, 4 -> ID
TBL_r1111_r1111 = np.array(
    [
        [0.91, 0.54, 0.39, 0.34, 0.32],
        [0.89, 0.91, 0.8, 0.56, 0.58],
        [0.89, 0.9, 0.88, 0.79, 0.65],
        [0.87, 0.89, 0.92, 0.91, 0.85],
        [0.92, 0.92, 0.92, 0.92, 0.93]
    ]
)

# 0, 1, 2, 3, 4, 5 -> 0, 1, 2, 3, 4, 5, 6
TBL_r1112_r1122 = np.array(
    [
        [0.92, 0.66, 0.38, 0.47, 0.34, 0.33, 0.39],
        [0.92, 0.93, 0.89, 0.72, 0.54, 0.55, 0.57],
        [0.9, 0.91, 0.92, 0.83, 0.74, 0.66, 0.62],
        [0.87, 0.88, 0.9, 0.9, 0.89, 0.83, 0.76],
        [0.91, 0.92, 0.93, 0.92, 0.93, 0.93, 0.92],
        [0.92, 0.92, 0.93, 0.93, 0.94, 0.94, 0.93]
    ]
)

# 0, 1, 2, 3, 4 -> 0, 1, 2, 3, 4, 5
TBL_r1111rand_r1112 = np.array(
    [
        [0.85, 0.5, 0.32, 0.34, 33, 0.3],
        [0.82, 0.7, 0.54, 0.45, 0.41, 0.42],
        [0.71, 0.65, 0.44, 0.44, 0.43, 0.43],
        [0.48, 0.41, 0.41, 0.4, 0.41, 0.47],
        [0.32, 0.29, 0.37, 0.39, 0.37, 0.42]
    ]
)

# 0, 1, 2, 3, 4, 5 -> 0, 1, 2, 3, 4
# This one is kind of bs
TBL_r1112_r1111rand = np.array(
    [
        [0.33, 0.29, 0.3, 0.34, 0.36],
        [0.35, 0.35, 0.42, 0.4, 0.49],
        [0.35, 0.39, 0.4, 0.3, 0.28],
        [0.44, 0.42, 0.4, 0.41, 0.38],
        [0.57, 0.79, 0.9, 0.92, 0.92],
        [0.73, 0.87, 0.93, 0.93, 0.94]
    ]
)

# This one is for a little bit of extrapolation
TBL_r18_r34 = np.array(
    [
        [95, 94, 91, 84, 64, 37, 50, 29, 32, 38, 39, 38, 36, 28, 32, 28, 31],
        [95, 95, 94, 93, 86, 49, 66, 71, 35, 42, 34, 34, 23, 37, 39, 38, 44],
        [94, 94, 94, 94, 92, 92, 88, 87, 52, 51, 46, 37, 42, 45, 47, 43, 51],
        [92, 93, 93, 95, 93, 93, 93, 92, 56, 77, 72, 72, 62, 46, 64, 52, 60],
        [92, 92, 93, 94, 93, 93, 93, 94, 86, 89, 80, 74, 67, 73, 73, 64, 66],
        [82, 88, 88, 92, 71, 79, 80, 94, 85, 77, 81, 77, 69, 85, 84, 75, 74],
        [86, 88, 88, 91, 92, 93, 92, 94, 91, 91, 90, 93, 93, 94, 94, 92, 89],
        [93, 94, 94, 94, 94, 94, 95, 95, 94, 94, 95, 95, 95, 95, 95, 95, 95],
        [95, 95, 94, 94, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95]
    ]
) / 100.0

TBL_r1111_r1111_naive = np.array(
    [
        [0.25, 0.1, 0.09, 0.1, 0.12],
        [0.11, 0.1, 0.1, 0.1, 0.1],
        [0.1, 0.1, 0.1, 0.1, 0.1],
        [0.1, 0.1, 0.1, 0.1, 0.1],
        [0.11, 0.09, 0.1, 0.09, 0.1]
    ]
)

OUTPUT_FILENAME = 'test.png'
def matrix_heatmap(mats: List[List[np.array]], names: List[List[str]], output_file_name: str):
    dims = [[mat.shape for mat in row] for row in mats]
    ticks = [[(np.arange(dim[0]), np.arange(dim[1])) for dim in row] for row in dims]

    # Create subplots grid with 1 row and 2 columns
    # You must pass in a rectangular list of lists
    fig, axs = plt.subplots(len(mats), len(mats[0]))
    if type(axs) != list:
        axs = [[axs]]
    for _, (ax_row, mat_row, ticks_row, name_row) in enumerate(zip(axs, mats, ticks, names)):
        for _, (ax, mat, ticks, name) in enumerate(zip(ax_row, mat_row, ticks_row, name_row)):
            yticks, xticks = ticks
            # These are empirical... sort of sus but ok
            ax.imshow(mat, vmin=0.2, vmax=0.95)
            ax.set_yticks(yticks)
            ax.set_xticks(xticks)
            ax.set_yticklabels(yticks)
            ax.set_xticklabels(xticks)
            plt.setp(ax.get_xticklabels(), rotation=45,
                    ha="right", rotation_mode="anchor")

            # This is inserting the text into the boxes so that we can compare easily
            for i in range(len(yticks)):
                for j in range(len(xticks)):
                    ax.text(j, i, mat[i, j], ha="center", va="center", color="w", fontsize=7)

            ax.set_title(f"{name}")
    fig.tight_layout(h_pad=2, w_pad=0)
    plt.savefig(output_file_name, dpi=900)
    plt.clf()

if __name__ == '__main__':
    # Comment out what you really want to use
    # heatmaps = [[TBL_r1111_r1111, TBL_r1112_r1122], [TBL_r1111rand_r1112, TBL_r1112_r1111rand]]
    # names = [['$R_{1111}$ to $R_{1111}$', '$R_{1112}$ to $R_{1122}$'], ['Random $R_{1111}$ to $R_{1112}$', '$R_{1112}$ to Random $R_{1111}$']]
    # heatmaps = [[TBL_r18_r34]]
    # names = [['Resnet18 to Resnet34']]
    heatmaps = [[TBL_r1111_r1111_naive]]
    names = [['$R_{1111}$ to $R_{1111}$ using Self-Similarity Stitch']]
    matrix_heatmap(heatmaps, names, OUTPUT_FILENAME)

